Multivariate Functional Principal Component Analysis for Data Observed on Different (Dimensional) Domains

Existing approaches for multivariate functional principal component analysis are restricted to data on the same one-dimensional interval. The presented approach focuses on multivariate functional data on different domains that may differ in dimension, e.g. functions and images. The theoretical basis for multivariate functional principal component analysis is given in terms of a Karhunen-Lo\`eve Theorem. For the practically relevant case of a finite Karhunen-Lo\`eve representation, a relationship between univariate and multivariate functional principal component analysis is established. This offers an estimation strategy to calculate multivariate functional principal components and scores based on their univariate counterparts. For the resulting estimators, asymptotic results are derived. The approach can be extended to finite univariate expansions in general, not necessarily orthonormal bases. It is also applicable for sparse functional data or data with measurement error. A flexible R-implementation is available on CRAN. The new method is shown to be competitive to existing approaches for data observed on a common one-dimensional domain. The motivating application is a neuroimaging study, where the goal is to explore how longitudinal trajectories of a neuropsychological test score covary with FDG-PET brain scans at baseline. Supplementary material, including detailed proofs, additional simulation results and software is available online.

==> Software/applicationsADNI.R <==
### Online supplement for Multivariate Functional Principal Component Analysis for Data Observed on Different (Dimensional) Domains ###

### Code for the ADNI Study Application (Section 5) ###

### WARNING: This code is based on data from the ADNI study. For more
### information and access to the data see http://adni.loni.usc.edu/ Metadata
### and FDG-PET scans have been downloaded at the end of May 2015. The metadata
### has been preprocessed for combining all relevant information in one file.


# Load required packages
require("sqldf")
require(oro.nifti)
require(AnalyzeFMRI)
require(MFPCA)
require(fields)

# Other settings
set.seed(314) # seed (for bootstrapping)


#### Load the data and build funDataObjects

### Metadata (only for subjects with PET scan)

# Read in data
metaFile  <- file("ADNI_Meta.csv")
patIDfile <- file("PET_IDs.csv")
meta <- sqldf("select m.* 
              from metaFile m, patIDfile p 
              where m.RID = p.RID
              and m.VISCODE != 'm108'") # ignore last visit (only 12 measurements)
meta$ADASCog[meta$ADASCog  == -4 ] <- NA # missing values
patID <- sqldf("select * from patIDfile order by RID")

# Number of patients
nPat <- length(unique(patID$RID))

# Study period (visits)
argvals <- c(0, 6, 12, 18, 24, 36, 48, 60, 72, 84, 96)
xLab <- c("bl", "m06", "m12", "m18", "m24", "m36", "m48", "m60", "m72", "m84", "m96")

# ADAS-Cog scores
X <- array(NA, c(nPat, length(argvals)))

for(i in 1:nPat)
{
  visits <- which(xLab %in% (meta$VISCODE[meta$RID == patID$RID[i]]))
  X[i,visits] <- meta$ADASCog[meta$RID == patID$RID[i]]
}

# Remove patients with <= 2 measurements
ind <-which(rowSums(!is.na(X)) <= 2) 
patID <- patID[-ind, , drop=FALSE]
X <- X[-ind,]
nPat <- dim(X)[1]

# Population data
range(rowSums(!is.na(X)))
xtabs(COUNT~ GENDER + DIAGNOSIS, data = cbind(meta[meta$VISCODE == 'bl' & meta$RID %in% patID$RID,], COUNT = 1))
colSums(xtabs(COUNT~ GENDER + DIAGNOSIS, data = cbind(meta[meta$VISCODE == 'bl' & meta$RID %in% patID$RID,], COUNT = 1)))

# Transform to functional data obejct
ADNIscores <- funData(argvals, X)

# Pntegrated pointwise variance for weights
normScores <- integrate(funData(ADNIscores@argvals, array(apply(ADNIscores@X, 2, var, na.rm = TRUE), dim = c(1,11))))


### PET images

# Load images
PETtmp <- array(NA, dim = c(nPat, 93, 117))

for(i in 1:nPat)
{
  tmp <- f.read.nifti.volume(paste("PET/", formatC(patID[i,], width = 4, format = "d", flag = "0"), ".nii", sep = "")) # with leading zeroes
  PETtmp[i,,] <- tmp[35:127, 22:138, 64, 1]
}


# Transform to functional data object
ADNIPET <- funData(argvals = list((35:127 - 1)*1.5,(22:138-1)*1.5), PETtmp) # argvals in mm

# Integrated pointwise variance for weights
normPET <- integrate(funData(ADNIPET@argvals, array(varPET <- apply(PETtmp, 2:3, var), dim = c(1,93, 117)))) # sqrt(integrate(funData(ADNIPET@argvals, array(varPET <- apply(PETtmp, 2:3, var), dim = c(1,93, 117)))))

#### Plot the data ####

# ADAS-Cog scores
plot(ADNIscores, type = "b", pch = 20, plotNA = TRUE, 
     col = "grey", xlab = "Months since baseline", ylab = "ADAS-Cog", ylim = c(-5,70), xaxt = "n")
axis(side = 1, at = argvals)
mtext(paste("", colSums(!is.na(ADNIscores@X)), "", sep = ""), at = argvals, side = 1, line = -1.25, col = 4, cex = 1.25)

# Randomly sample one FDG-PET scan for each group:
# Diagnosis at baseline
diagnosis <- sqldf("select m.DIAGNOSIS, m.RID from meta m, patID p where m.VISCODE = 'bl' and m.RID = p.RID order by p.RID")

# Sample patients
indNL <- sample(which(diagnosis == "Normal"),1)
indMCI <- sample(which(diagnosis == "MCI"),1)
indAD <- sample(which(diagnosis == "AD"),1)

# plot example data
rangeZ <- c(-0.20, 2.57)
plot(extractObs(ADNIPET, obs = indAD), xaxt = "n", yaxt = "n", xlab = "", zlim = rangeZ)
plot(extractObs(ADNIPET, obs = indMCI), xaxt = "n", yaxt = "n", xlab = "", zlim = rangeZ)
plot(extractObs(ADNIPET, obs = indNL), xaxt = "n", yaxt = "n", xlab = "", zlim = rangeZ)


#### MFPCA ####

# Full Data
ADNIdata <- multiFunData(ADNIscores, ADNIPET)

# Multivariate MFPCA with weights
ADNIMFPCA <- MFPCA(ADNIdata, M = 10, uniExpansions = list(list(type = "uFPCA", nbasis = 5, npc = 3), list(type = "splines2D", k = c(20,15))),
					weights = c(1/normScores, 1/normPET), fit = TRUE, approx.eigen = FALSE,        
					bootstrap = TRUE, nBootstrap = 100, bootstrapAlpha = c(0.05, 0.1)) 

 # Explanation of total variation
paste("Total weighted variance: ")
paste(round(cumsum(ADNIMFPCA$values)/sum(ADNIMFPCA$values), 3))

paste("Partial weighted variance: ")
paste(round(ADNIMFPCA$values/sum(ADNIMFPCA$values), 3))

# Diagnosis at last visit
tmp <- apply(ADNIscores@X,1,function(x){max(which(!is.na(x)))})
lastVisit <- rep(NA, nPat)
for(i in 1:nPat)
  lastVisit[i] <- meta$DIAGNOSIS[meta$RID == patID[i,] & meta$VISCODE == xLab[tmp[i]]]

# Gender at baseline (does not change over time)
gender <- rep(NA, nPat)
for(i in 1:nPat)
  gender[i] <- meta$GENDER[meta$RID == patID[i,] & meta$VISCODE == "bl"]


### Plot eigenfunctions with bootstrapped confidence bands and boxplots of scores supporting the interpretation

# Image plot (FDG_PET): Check whether upper and lower bound have same signs (0 is not included in conf. band -> significant) or not
CIsign2_0.05 <- funData(ADNIdata[[2]]@argvals, X = sign(ADNIMFPCA$CI$alpha_0.05$lower[[2]]@X)*sign(ADNIMFPCA$CI$alpha_0.05$upper[[2]]@X))
CIsign2_0.1 <- funData(ADNIdata[[2]]@argvals, X = sign(ADNIMFPCA$CI$alpha_0.1$lower[[2]]@X)*sign(ADNIMFPCA$CI$alpha_0.1$upper[[2]]@X))

### First eigenfunction
plot(ADNIMFPCA$functions[[1]], obs = 1, col = 1, lwd = 2,
     xaxt = "n", xlab = "Months since baseline", ylab = "ADAS-Cog", ylim = c(0, 15))
axis(side = 1, at = argvals)
plot(ADNIMFPCA$CI$alpha_0.05$lower[[1]], obs = 1, col = 1, lwd = 2, lty = 2, add = T) # bootstrap CI (lower)
plot(ADNIMFPCA$CI$alpha_0.05$upper[[1]], obs = 1, col = 1, lwd = 2, lty = 2, add = T) # bootstrap CI (upper)

plot(ADNIMFPCA$CI$alpha_0.1$lower[[1]], obs = 1, col = 1, lwd = 2, lty = 3, add = T) # bootstrap CI (lower)
plot(ADNIMFPCA$CI$alpha_0.1$upper[[1]], obs = 1, col = 1, lwd = 2, lty = 3, add = T) # bootstrap CI (upper)

abline(a=0, b=0, col = "grey")
legend("topleft", legend = c("estimate", "95% CI", "90% CI"), lty=  1:3, cex = 1.75, lwd = 2, bty=  "n")

# 95% CI
image.plot(ADNIMFPCA$functions[[2]]@X[1,,], col = grey(0:256/256), xaxt = "n", yaxt = "n", xlab=  "", smallplot = c(0.81, 0.835, 0.2,0.95))
image.plot(ifelse(CIsign2_0.05@X[1,,] >0, ADNIMFPCA$functions[[2]]@X[1,,], NA ), add = T, horizontal = T, smallplot =c(0.15, 0.75, 0.1,0.125))

# 90% CI
image.plot(ADNIMFPCA$functions[[2]]@X[1,,], col = grey(0:256/256), xaxt = "n", yaxt = "n", xlab=  "", smallplot = c(0.81, 0.835, 0.2,0.95))
image.plot(ifelse(CIsign2_0.1@X[1,,] >0, ADNIMFPCA$functions[[2]]@X[1,,], NA ), add = T, horizontal = T, smallplot =c(0.15, 0.75, 0.1,0.125))

# Scores
boxplot(ADNIMFPCA$scores[,1] ~ lastVisit, lwd = 2, ylab = expression(hat(rho)[1])); abline(a=0, b=0, col = "grey")


### Second eigenfunction
plot(ADNIMFPCA$functions[[1]], obs = 2, col = 1, lwd = 2,
     xaxt = "n", xlab = "Months since baseline", ylab = "ADAS-Cog", ylim = c(-3,13))
axis(side = 1, at = argvals)
plot(ADNIMFPCA$CI$alpha_0.05$lower[[1]], obs = 2, col = 1, lwd = 2, lty = 2, add = T) # bootstrap CI (lower)
plot(ADNIMFPCA$CI$alpha_0.05$upper[[1]], obs = 2, col = 1, lwd = 2, lty = 2, add = T) # bootstrap CI (upper)

plot(ADNIMFPCA$CI$alpha_0.1$lower[[1]], obs = 2, col = 1, lwd = 2, lty = 3, add = T) # bootstrap CI (lower)
plot(ADNIMFPCA$CI$alpha_0.1$upper[[1]], obs = 2, col = 1, lwd = 2, lty = 3, add = T) # bootstrap CI (upper)

abline(a=0, b=0, col = "grey")
legend("topright", legend = c("estimate", "95% CI", "90% CI"), lty=  1:3, cex = 1.75, lwd = 2, bty = "n")

# 95% CI
image.plot(ADNIMFPCA$functions[[2]]@X[2,,], col = grey(0:256/256), xaxt = "n", yaxt = "n", xlab=  "", smallplot = c(0.81, 0.835, 0.2,0.95))
image.plot(ifelse(CIsign2_0.05@X[2,,] >0, ADNIMFPCA$functions[[2]]@X[2,,], NA ), add = T, horizontal = T, smallplot =c(0.15, 0.75, 0.1,0.125))

# 90% CI
image.plot(ADNIMFPCA$functions[[2]]@X[2,,], col = grey(0:256/256), xaxt = "n", yaxt = "n", xlab=  "", smallplot = c(0.81, 0.835, 0.2,0.95))
image.plot(ifelse(CIsign2_0.1@X[2,,] >0, ADNIMFPCA$functions[[2]]@X[2,,], NA ), add = T, horizontal = T, smallplot =c(0.15, 0.75, 0.1,0.125))

# Scores
boxplot(ADNIMFPCA$scores[,2] ~ gender, lwd = 2, ylab = expression(hat(rho)[2]), ylim = c(-1.5, 1.5)); abline(a=0, b=0, col = "grey")

==> Software/applicationsGait.R <==
### Online supplement for Multivariate Functional Principal Component Analysis for Data Observed on Different (Dimensional) Domains ###

#### Code for the Gait Cycle Example (see Introduction and Online Appendix) ####

# Load libraries
library(MFPCA)
require(fda)

#### Load and plot the data ####

# Generate multiFunData object (class defined in package funData) based on the gait dataset (from fda package)
myGait <- multiFunData(funData(argvals = seq(from=0.025, to=0.975, by=0.05), X = t(gait[,,1])), 
                       funData(argvals = seq(from=0.025, to=0.975, by=0.05), X = t(gait[,,2])))

# plot the data
plot(myGait[[1]], col = "gray", xlab = "Time")
legend("topleft", legend = "", title = "Hip Angle", cex = 1.25, bty = "n")

par(mar = c(4,2.5,0.5,0.5) + 0.1, cex.axis = 1.5, cex.lab = 1.5)
plot(myGait[[2]], col = "gray", xlab = "Time")
legend("topleft", legend = "", title = "Knee Angle", cex = 1.25, bty = "n")

#### MFPCA calculation ####

# Calculate MFPCA based on univariate FPCA with M_1 = M_2 = 5 principal components
MFPCAgait <- MFPCA(myGait, M = 5, uniExpansions = list(list(type = "uFPCA", npc = 5), list(type = "uFPCA", npc = 5)))


#### Comparison to univariate FPCA (Fig. 1) ####

# calculate the univariate FPCA for the gait data
pca1 <- PACE(myGait[[1]], npc = 5)
pca2 <- PACE(myGait[[2]], npc = 5)

# rescale multivariate functions to norm 1 one each interval
MFPCAgait$functions[[1]] <- MFPCAgait$functions[[1]]/funData::norm(MFPCAgait$functions[[1]], squared = F)
MFPCAgait$functions[[2]] <- MFPCAgait$functions[[2]]/funData::norm(MFPCAgait$functions[[2]], squared = F)

# flip univariate functions for comparison purposes
uFPCA <- multiFunData(flipFuns(MFPCAgait$functions[[1]], pca1$functions),
                      flipFuns(MFPCAgait$functions[[2]], pca2$functions))

# "flip" associate scores
pca1$scores[,2:3] <- -1 * pca1$scores[,2:3]

# correlation matrix for scores of hip & knee
cor(pca1$scores[,1:3], pca2$scores[,1:3])

# plot the results
plot(MFPCAgait$functions[[1]], obs = 1:3, ylim = c(-2, 2.5), 
     lwd = 3, col = c("gray12", "gray65", "gray85"),
     xlab = "Time")
legend("top", legend = c("1st", "2nd", "3rd"), lty= 1, lwd = 3, col = c("gray12", "gray65", "gray85"), 
       title= "Multivariate Eigenfunctions Hip", 
       ncol = 3, cex = 1.25, bty = "n")

plot(uFPCA[[1]],  obs = 1:3, ylim = c(-2, 2.5), 
     lwd = 3, col = c("gray12", "gray65", "gray85"),
     xlab = "Time")
legend("top", legend = c("1st", "2nd", "3rd"), lty= 1, lwd = 3, col = c("gray12", "gray65", "gray85"), 
       title= "Univariate Eigenfunctions Hip", 
       ncol = 3, cex = 1.25, bty = "n")

plot(MFPCAgait$functions[[2]], obs = 1:3, ylim = c(-2, 2.75), 
     lwd = 3, col = c("gray12", "gray65", "gray85"),
     xlab = "Time")
legend("top", legend = c("1st", "2nd", "3rd"), lty= 1, lwd = 3, col = c("gray12", "gray65", "gray85"), 
       title= "Multivariate Eigenfunctions Knee", 
       ncol = 3, cex = 1.25, bty = "n")

par(mar = c(4,2.5,0.5,0.5) + 0.1, cex.axis = 1.5, cex.lab = 1.5)
plot(uFPCA[[2]],  obs = 1:3, ylim = c(-2, 2.75),
     lwd = 3, col = c("gray12", "gray65", "gray85"),
     xlab = "Time")
legend("top", legend = c("1st", "2nd", "3rd"), lty= 1, lwd = 3, col = c("gray12", "gray65", "gray85"), 
       title= "Univariate Eigenfunctions Knee", 
       ncol = 3, cex = 1.25, bty = "n")
